F\'isica Estad\'istica: teor\'ia, ejemplos trabajados, modelos y simulaciones

In this book, we study Statistical Physics under conditions of thermodynamic equilibrium, starting from the definition of statistical ensembles. The book is divided into five chapters: First, a brief introduction to statistical methods. Second, the statistical description of isolated systems, corresponding to microcanonical ensembles. Third, the statistical description of systems in contact with a heat reservoir at a constant temperature T, known as the canonical ensemble. Fourth, the description of systems in contact with a heat reservoir at temperature T and with a constant chemical potential {\mu}; the grand canonical ensemble. And finally, quantum statistics. In each chapter, a theoretical description, worked examples, links to simulations (see GitHub repository: https://github.com/davidalejandromiranda/StatisticalPhysics) and discussions on recent scientific reports will be presented so readers can complement their studies.

==> tests/build.sh <==
#!/usr/bin/env bash

# Usage: ./build.sh TESTFILE.tex

# First argument is the file with the test example.
if [[ $# -ne 1 ]]
then
   echo Usage: ./build.sh TESTFILE
   exit 1
fi
     
TESTFILE="$(basename $1 .tex)"

mkdir -p output
cd output
pdflatex ../$TESTFILE.tex
make4ht ../$TESTFILE.tex
ebook-convert $TESTFILE.html $TESTFILE.epub
cd ..

